Primal Generation, Dual Judgment: Self-Training from Test-Time Scaling

Code generation is typically trained in the primal space of programs: a model produces a candidate solution and receives sparse execution feedback, often a single pass/fail bit. Test-time scaling enriches the inference procedure by sampling multiple candidates and judging among them, but the comparative information this process reveals is discarded after inference. We argue that this information defines a dual judgment space that provides a far richer training signal: the model learns not from an isolated success or failure, but from the relative correctness structure across its own plausible attempts, identifying which succeed, which fail, and what distinguishes them. We introduce DuST (Dual Self-Training), a framework for self-training from the dual judgment space. DuST samples candidate programs from the model's own distribution, labels them through sandbox execution, retains groups containing both successes and failures, and trains the model to rank candidates by execution correctness using GRPO. The objective is purely discriminative: the model is never directly rewarded for generating correct programs. Dual self-training improves both judgment and generation. Across five models spanning two families and three scales (4B to 30B), DuST consistently improves Best-of-4 test-time scaling on LiveCodeBench. For Qwen3-30B-Thinking on LiveCodeBench v6, judgment quality improves by +6.2 NDCG, single-sample pass@1 improves by +3.1, and Best-of-4 accuracy improves by +4.1. The trained model's single rollout matches the base model's Best-of-4 performance. SFT on the same ranking data improves judgment without improving generation, confirming that on-policy RL is the mechanism that transfers dual-space learning back into primal generation.

==> figures/redesign_src/export_redesign.js <==
const { chromium } = require("playwright");
const fs = require("fs");
const path = require("path");
const { execFileSync } = require("child_process");

const outdir = process.env.OUTDIR || path.resolve(__dirname, "../redesign_out");
fs.mkdirSync(outdir, { recursive: true });

const figures = [
  {
    html: "figure3_training_modes.html",
    selector: "#figure3",
    name: "figure3_training_modes_redesign",
    viewport: { width: 560, height: 360 },
  },
  {
    html: "figure4_reward_dynamics.html",
    selector: "#figure4",
    name: "figure4_reward_dynamics_redesign",
    viewport: { width: 1280, height: 690 },
  },
];

async function exportFigure(browser, config) {
  const page = await browser.newPage({
    viewport: { ...config.viewport, deviceScaleFactor: 4 },
  });
  const fileUrl = `file://${path.resolve(__dirname, config.html)}`;
  await page.goto(fileUrl, { waitUntil: "networkidle" });
  await page.evaluate(async () => {
    if (document.fonts && document.fonts.ready) {
      await document.fonts.ready;
    }
  });
  await page.waitForTimeout(500);

  const rect = await page.$eval(config.selector, el => {
    const r = el.getBoundingClientRect();
    return {
      width: Math.ceil(r.width),
      height: Math.ceil(r.height),
    };
  });

  await page.addStyleTag({
    content: `
      @page { size: ${rect.width}px ${rect.height}px; margin: 0; }
      html, body { width: ${rect.width}px; height: ${rect.height}px; margin: 0; overflow: hidden; }
      main { margin: 0 !important; }
    `,
  });

  const svgText = await page.$eval(config.selector, svg => {
    const clone = svg.cloneNode(true);
    clone.setAttribute("xmlns", "http://www.w3.org/2000/svg");
    clone.setAttribute("xmlns:xlink", "http://www.w3.org/1999/xlink");
    const style = document.createElementNS("http://www.w3.org/2000/svg", "style");
    style.textContent = Array.from(document.querySelectorAll("style")).map(s => s.textContent).join("\n");
    clone.insertBefore(style, clone.firstChild);
    return new XMLSerializer().serializeToString(clone);
  });

  const pdfPath = path.join(outdir, `${config.name}.pdf`);
  const pngPath = path.join(outdir, `${config.name}.png`);
  const svgPath = path.join(outdir, `${config.name}.svg`);

  fs.writeFileSync(svgPath, svgText, "utf8");
  await page.pdf({
    path: pdfPath,
    width: `${rect.width}px`,
    height: `${rect.height}px`,
    printBackground: true,
    preferCSSPageSize: true,
    margin: { top: 0, right: 0, bottom: 0, left: 0 },
  });
  try {
    execFileSync("pdfcrop", [pdfPath, pdfPath], { stdio: "inherit" });
  } catch (error) {
    console.warn(`pdfcrop unavailable or failed for ${config.name}; using uncropped PDF.`);
  }
  await page.locator(config.selector).screenshot({
    path: pngPath,
    omitBackground: false,
  });

  await page.close();
  console.log(`Exported ${config.name}`);
  console.log(`  PDF ${pdfPath}`);
  console.log(`  PNG ${pngPath}`);
  console.log(`  SVG ${svgPath}`);
}

(async () => {
  const browser = await chromium.launch();
  try {
    for (const figure of figures) {
      await exportFigure(browser, figure);
    }
  } finally {
    await browser.close();
  }
})();


==> scripts/package-arxiv.sh <==
#!/usr/bin/env bash
# Build an arXiv-ready submission zip for the Apple-style paper.
#
# The local Apple template relies on custom SF Pro search paths. arXiv will not
# set those environment variables, so this script stages the paper with the
# active TeX inputs plus flattened font files in the submission root, patches the
# class file to use those flat paths, verifies compilation, and writes a zip.
#
# Usage: ./scripts/package-arxiv.sh [--skip-verify]

set -euo pipefail

SCRIPT_DIR="$(cd "$(dirname "$0")" && pwd)"
PAPER_DIR="$(cd "$SCRIPT_DIR/.." && pwd)"
SOURCE_MAIN="${ARXIV_MAIN:-main_applemlr}"
BUILD_ROOT="$PAPER_DIR/build"
BUILD_DIR="$BUILD_ROOT/arxiv"
ZIP_FILE="$BUILD_ROOT/arxiv-submission.zip"

SKIP_VERIFY=false
if [[ "${1:-}" == "--skip-verify" ]]; then
    SKIP_VERIFY=true
fi

red() { printf '\033[0;31m%s\033[0m\n' "$*"; }
green() { printf '\033[0;32m%s\033[0m\n' "$*"; }
blue() { printf '\033[0;34m%s\033[0m\n' "$*"; }

require_file() {
    if [[ ! -f "$1" ]]; then
        red "Missing required file: $1"
        exit 1
    fi
}

copy_relative() {
    local rel="$1"
    mkdir -p "$BUILD_DIR/$(dirname "$rel")"
    cp "$PAPER_DIR/$rel" "$BUILD_DIR/$rel"
}

copy_flat_fonts() {
    cp "$PAPER_DIR/tex/latex/SFPro/SFPro.sty" "$BUILD_DIR/"
    cp "$PAPER_DIR/tex/latex/SFPro/"*.fd "$BUILD_DIR/"
    cp "$PAPER_DIR/fonts/tfm/lcdftools/SFPro/"*.tfm "$BUILD_DIR/"
    cp "$PAPER_DIR/fonts/vf/lcdftools/SFPro/"*.vf "$BUILD_DIR/"
    cp "$PAPER_DIR/fonts/enc/dvips/SFPro/"*.enc "$BUILD_DIR/"
    cp "$PAPER_DIR/fonts/map/dvips/SFPro/SFPro.map" "$BUILD_DIR/"
    cp "$PAPER_DIR/fonts/truetype/lcdftools/SFPro/SF-Pro.ttf" "$BUILD_DIR/"
    cp "$PAPER_DIR/fonts/truetype/lcdftools/SFPro/SF-Pro-Italic.ttf" "$BUILD_DIR/"
    cp "$PAPER_DIR/store/SF-Pro-Display-Bold.ttf" "$BUILD_DIR/"
    cp "$PAPER_DIR/store/SFPro-Bold.tfm" "$BUILD_DIR/"
    cp "$PAPER_DIR/store/a_oua5ll.enc" "$BUILD_DIR/"
}

SECTIONS=(
    sections/abstract.tex
    sections/introduction.tex
    sections/method.tex
    sections/experiments.tex
    sections/related_work.tex
    sections/conclusion.tex
    sections/appendix.tex
)

TABLES=(
    tables/comparison.tex
    tables/decomposition.tex
    tables/training_modes.tex
)

FIGURES=(
    figures/intro_figure.tex
    figures/intro_figure.png
    figures/method.png
    figures/training_modes_bar.tex
    figures/reward_dynamics.tex
)

blue "Step 1: Preflight checks"

require_file "$PAPER_DIR/$SOURCE_MAIN.tex"
require_file "$PAPER_DIR/$SOURCE_MAIN.bbl"
require_file "$PAPER_DIR/applemlr.cls"
require_file "$PAPER_DIR/references.bib"
require_file "$PAPER_DIR/tex/latex/SFPro/SFPro.sty"
require_file "$PAPER_DIR/fonts/truetype/lcdftools/SFPro/SF-Pro.ttf"
require_file "$PAPER_DIR/fonts/truetype/lcdftools/SFPro/SF-Pro-Italic.ttf"
require_file "$PAPER_DIR/store/SF-Pro-Display-Bold.ttf"
require_file "$PAPER_DIR/store/SFPro-Bold.tfm"
require_file "$PAPER_DIR/store/a_oua5ll.enc"
require_file "$PAPER_DIR/store/apple_logo.pdf"
require_file "$PAPER_DIR/store/natbib.sty"

for f in "${SECTIONS[@]}" "${TABLES[@]}" "${FIGURES[@]}"; do
    require_file "$PAPER_DIR/$f"
done

if ! command -v arxiv_latex_cleaner >/dev/null 2>&1; then
    red "Missing arxiv_latex_cleaner. Install it with: pip install arxiv-latex-cleaner"
    exit 1
fi

green "  All preflight checks passed."

blue "Step 2: Creating staging directory"
rm -rf "$BUILD_DIR" "${BUILD_DIR}_arXiv" "$ZIP_FILE"
mkdir -p "$BUILD_DIR"

blue "Step 3: Copying active TeX sources"
cp "$PAPER_DIR/$SOURCE_MAIN.tex" "$BUILD_DIR/main.tex"
cp "$PAPER_DIR/$SOURCE_MAIN.bbl" "$BUILD_DIR/main.bbl"
cp "$PAPER_DIR/applemlr.cls" "$BUILD_DIR/"
cp "$PAPER_DIR/references.bib" "$BUILD_DIR/"

for f in "${SECTIONS[@]}" "${TABLES[@]}" "${FIGURES[@]}"; do
    copy_relative "$f"
done

blue "Step 4: Copying template assets and fonts"
mkdir -p "$BUILD_DIR/store"
cp "$PAPER_DIR/store/apple_logo.pdf" "$BUILD_DIR/store/"
cp "$PAPER_DIR/store/natbib.sty" "$BUILD_DIR/store/"
copy_flat_fonts

blue "Step 5: Patching applemlr.cls for flat font paths"
sed -i.bak \
    -e 's|{./tex/latex/SFPro/SFPro}|{SFPro}|' \
    -e 's|store/SFPro-Bold|SFPro-Bold|g' \
    -e 's|store/a_oua5ll\.enc|a_oua5ll.enc|g' \
    -e 's|store/SF-Pro-Display-Bold\.ttf|SF-Pro-Display-Bold.ttf|g' \
    "$BUILD_DIR/applemlr.cls"
rm -f "$BUILD_DIR/applemlr.cls.bak"

blue "Step 6: Cleaning LaTeX package"
CLEAN_DIR="${BUILD_DIR}_arXiv"
arxiv_latex_cleaner "$BUILD_DIR" \
    --keep_bib \
    --commands_to_delete yz rb \
    --verbose

if [[ ! -d "$CLEAN_DIR" ]]; then
    red "arxiv_latex_cleaner did not produce output at $CLEAN_DIR"
    exit 1
fi

rm -rf "$BUILD_DIR"
mv "$CLEAN_DIR" "$BUILD_DIR"

# The cleaner can prune files referenced indirectly by the class file, so restore
# the template runtime files after cleaning.
mkdir -p "$BUILD_DIR/store"
cp "$PAPER_DIR/store/apple_logo.pdf" "$BUILD_DIR/store/"
cp "$PAPER_DIR/store/natbib.sty" "$BUILD_DIR/store/"
copy_flat_fonts

green "  LaTeX cleaned and template runtime files restored."

blue "Step 7: Pruning unused font families"
rm -f "$BUILD_DIR"/{ly1,ot1,t1,ts1}sfpro-tlf.fd
rm -f "$BUILD_DIR"/{ly1,ot1,t1}sfpro-sup.fd
rm -f "$BUILD_DIR"/ly1sfpro-lf.fd
rm -f "$BUILD_DIR"/SFPro-*-tlf-*.tfm "$BUILD_DIR"/SFPro-*-tlf-*.vf
rm -f "$BUILD_DIR"/SFPro-*-sup-*.tfm "$BUILD_DIR"/SFPro-*-sup-*.vf
rm -f "$BUILD_DIR"/SFPro-*-ly1*.tfm "$BUILD_DIR"/SFPro-*-ly1*.vf
green "  Unused font families pruned."

if [[ "$SKIP_VERIFY" == false ]]; then
    blue "Step 8: Verifying compilation without custom font environment"

    TEXLIVE2025_DARWIN="/usr/local/texlive/2025/bin/universal-darwin"
    TEXLIVE2025_LINUX="/usr/local/texlive/2025/bin/x86_64-linux"
    if command -v pdflatex >/dev/null 2>&1; then
        LATEX="pdflatex"
        BIBTEX="bibtex"
    elif [[ -x "$TEXLIVE2025_DARWIN/pdflatex" ]]; then
        LATEX="$TEXLIVE2025_DARWIN/pdflatex"
        BIBTEX="$TEXLIVE2025_DARWIN/bibtex"
    elif [[ -x "$TEXLIVE2025_LINUX/pdflatex" ]]; then
        LATEX="$TEXLIVE2025_LINUX/pdflatex"
        BIBTEX="$TEXLIVE2025_LINUX/bibtex"
    else
        LATEX="pdflatex"
        BIBTEX="bibtex"
    fi

    (
        cd "$BUILD_DIR"
        unset TEXINPUTS TFMFONTS VFFONTS ENCFONTS T1FONTS TTFONTS TEXFONTMAPS 2>/dev/null || true

        "$LATEX" -interaction=nonstopmode main.tex >/dev/null 2>&1 || true
        "$BIBTEX" main >/dev/null 2>&1 || true
        "$LATEX" -interaction=nonstopmode main.tex >/dev/null 2>&1 || true
        "$LATEX" -interaction=nonstopmode main.tex >/dev/null 2>&1 || true
    )

    if [[ ! -f "$BUILD_DIR/main.pdf" ]]; then
        red "Compilation failed: main.pdf was not produced."
        red "Check $BUILD_DIR/main.log for details."
        exit 1
    fi

    if grep -q 'Font .* not found\|some font shapes were not available\|Missing character' "$BUILD_DIR/main.log" 2>/dev/null; then
        red "Warning: possible font issues detected in $BUILD_DIR/main.log."
    else
        green "  Compilation succeeded with no detected font issues."
    fi
else
    blue "Step 8: Skipped verification (--skip-verify)"
fi

blue "Step 9: Creating zip"
rm -f "$BUILD_DIR"/main.pdf "$BUILD_DIR"/main.aux "$BUILD_DIR"/main.log \
      "$BUILD_DIR"/main.out "$BUILD_DIR"/main.toc "$BUILD_DIR"/main.blg \
      "$BUILD_DIR"/main.synctex.gz "$BUILD_DIR"/main.fls \
      "$BUILD_DIR"/main.fdb_latexmk

(cd "$BUILD_DIR" && zip -qr "$ZIP_FILE" .)

SIZE=$(du -h "$ZIP_FILE" | cut -f1)
SIZE_BYTES=$(wc -c < "$ZIP_FILE" | tr -d ' ')
LIMIT=$((50 * 1024 * 1024))

echo ""
echo "=== arXiv submission package ==="
echo "  File: $ZIP_FILE"
echo "  Size: $SIZE"
if [[ "$SIZE_BYTES" -gt "$LIMIT" ]]; then
    red "  Warning: exceeds arXiv 50 MB limit."
    exit 1
else
    green "  OK: under 50 MB limit."
fi
echo ""
echo "Contents:"
(cd "$BUILD_DIR" && find . -type f | sort | sed 's|^\./||')

